A comprehensive statistical study on gamma-ray bursts

In order to obtain an overview of the gamma-ray bursts (GRBs), we need a full sample. In this paper, we collected 6289 GRBs (from GRB 910421 to GRB 160509A) from the literature, including prompt emission, afterglow and host galaxy properties. We hope to use this large sample to reveal the intrinsic properties of GRB. We have listed all the data in machine readable tables, including the properties of the GRBs, correlation coefficients and linear regression results of two arbitrary parameters, and linear regression results of any three parameters. These machine readable tables could be used as a data reservoir for further studies on the classifications or correlations. One may find some intrinsic properties from these statistical results. With this comprehensive table, it is possible to find relations between different parameters, and to classify the GRBs into different kinds of sub-groups. With the completion, it may reveal the nature of GRBs and may be used as tools like pseudo-redshift indicators, standard candles, etc. All the machine readable data and statistical results are available on the website of the journal.

==> MR table/mydata.R <==
GRBnew<-read.csv("/Users/wff/Desktop/big table paper/bigtable/MR table/GRBnew.csv")
GRBnew<-format(GRBnew,scientific=TRUE,digit=3)

path<-"/Users/wff/Desktop/big table paper/bigtable/MR table/csv/"
fileNames <- dir(path)  ##获取该路径下的文件名
fileNames[1]<-"1.csv"
fileNames[2]<-"2.csv"
fileNames[3]<-"3.csv"
fileNames[4]<-"4.csv"
fileNames[5]<-"5.csv"
fileNames[6]<-"6.csv"
fileNames[7]<-"7.csv"
fileNames[8]<-"8.csv"
fileNames[9]<-"9.csv"
fileNames[10]<-"10.csv"
fileNames[11]<-"11.csv"
fileNames[12]<-"12.csv"
fileNames[13]<-"13.csv"
fileNames[14]<-"14.csv"
fileNames[15]<-"15.csv"
fileNames[16]<-"16.csv"
fileNames[17]<-"17.csv"
fileNames[18]<-"18.csv"
fileNames[19]<-"19.csv"
fileNames[20]<-"20.csv"
fileNames[21]<-"21.csv"
fileNames[22]<-"22.csv"
fileNames[23]<-"23.csv"
fileNames[24]<-"24.csv"
fileNames[25]<-"25.csv"
fileNames[26]<-"26.csv"
fileNames[27]<-"27.csv"
fileNames[28]<-"28.csv"
fileNames[29]<-"29.csv"
fileNames[30]<-"30.csv"
fileNames[31]<-"31.csv"
fileNames[32]<-"32.csv"
fileNames[33]<-"33.csv"
fileNames[34]<-"34.csv"
fileNames[35]<-"35.csv"
fileNames[36]<-"36.csv"
fileNames[37]<-"37.csv"
fileNames[38]<-"38.csv"
fileNames[39]<-"39.csv"
fileNames[40]<-"40.csv"
fileNames[41]<-"41.csv"
fileNames[42]<-"42.csv"
fileNames[43]<-"43.csv"
fileNames[44]<-"44.csv"
fileNames[45]<-"45.csv"
fileNames[46]<-"46.csv"
fileNames[47]<-"47.csv"
fileNames[48]<-"48.csv"
fileNames[49]<-"49.csv"
fileNames[50]<-"50.csv"
fileNames[51]<-"51.csv"
fileNames[52]<-"52.csv"
fileNames[53]<-"53.csv"
fileNames[54]<-"54.csv"
fileNames[55]<-"55.csv"
fileNames[56]<-"56.csv"
fileNames[57]<-"57.csv"
fileNames[58]<-"58.csv"
fileNames[59]<-"59.csv"
fileNames[60]<-"60.csv"



filePath <- sapply(fileNames, function(x){ 
  paste(path,x,sep='')})   ##生成读取文件路径
pathout<-"/Users/wff/Desktop/big table paper/bigtable/MR table/csvoutput/"
filePathout <- sapply(fileNames, function(x){ 
  paste(pathout,x,sep='')})   ##生成输出文件文件路径
i<-1
repeat{
  a<-read.csv(filePath[i],head=FALSE)
  a[,2]<-GRBnew[,3*i-2]
  a[,3]<-GRBnew[,3*i-1]
  a[,4]<-GRBnew[,3*i]
  write.csv(a,filePathout[i],row.names = FALSE)
  i<-i+1
  if(i>60) break
}










